Synthesizing Normalized Faces from Facial Identity Features

We present a method for synthesizing a frontal, neutral-expression image of a person's face given an input face photograph. This is achieved by learning to generate facial landmarks and textures from features extracted from a facial-recognition network. Unlike previous approaches, our encoding feature vector is largely invariant to lighting, pose, and facial expression. Exploiting this invariance, we train our decoder network using only frontal, neutral-expression photographs. Since these photographs are well aligned, we can decompose them into a sparse set of landmark points and aligned texture maps. The decoder then predicts landmarks and textures independently and combines them using a differentiable image warping operation. The resulting images can be used for a number of applications, such as analyzing facial attributes, exposure and white balance adjustment, or creating a 3-D avatar.

==> Morphable Model VAE/setup_arxiv.sh <==
# STEP 1: First, need to run tex compiler locally, in order to get the bbl file.

#STEP 2: cd to the source directory and run:

find images/ | grep bmp | xargs rm
find images/ | grep interp | xargs rm
rm  main.brf  main.log main.synctex.gz main.aux 
rm *.pdf
rm sources.bib
mv main_arxiv.tex main.tex
rm supplementary_material.tex


#Step 3
#zip the entire source directory (easiest way is to right click on directory in osx finder and choose 'compress') 
#upload to arxiv.org



==> setup_arxiv.sh <==
# STEP 1: First, need to run tex compiler locally, in order to get the bbl file.

#STEP 2: cd to the source directory and run:

find images/ | grep bmp | xargs rm
find images/ | grep interp | xargs rm
rm  main.brf  main.log main.synctex.gz main.aux 
rm *.pdf
rm sources.bib
mv main_arxiv.tex main.tex
rm supplementary_material.tex


#Step 3
#zip the entire source directory (easiest way is to right click on directory in osx finder and choose 'compress') 
#upload to arxiv.org


